Limbo: A Fast and Flexible Library for Bayesian Optimization

Limbo is an open-source C++11 library for Bayesian optimization which is designed to be both highly flexible and very fast. It can be used to optimize functions for which the gradient is unknown, evaluations are expensive, and runtime cost matters (e.g., on embedded systems or robots). Benchmarks on standard functions show that Limbo is about 2 times faster than BayesOpt (another C++ library) for a similar accuracy.

==> code/complex.cpp <==
#include <limbo/tools/macros.hpp>
#include <limbo/kernel/matern_five_halfs.hpp>
#include <limbo/mean/data.hpp>
#include <limbo/model/gp.hpp>
#include <limbo/acqui/gp_ucb.hpp>
#include <limbo/bayes_opt/boptimizer.hpp>
#include <limbo/stat.hpp>

using namespace limbo;

BO_PARAMS(std::cout,
          struct Params {
              struct acqui_gpucb : public defaults::acqui_gpucb {
              };

#ifdef USE_LIBCMAES
              struct opt_cmaes : public defaults::opt_cmaes {
	      };
#elif defined(USE_NLOPT)
	      struct opt_nloptnograd : public defaults::opt_nloptnograd {
	      };
#else
	      struct opt_gridsearch : public defaults::opt_gridsearch {
	      };
#endif
              struct acqui_ucb {
                  BO_PARAM(double, alpha, 0.1);
              };

              struct kernel_maternfivehalfs {
                  BO_PARAM(double, sigma_sq, 1);
                  BO_PARAM(double, l, 0.2);
              };

              struct bayes_opt_bobase {
                BO_PARAM(bool, stats_enabled, true);
              };

              struct bayes_opt_boptimizer : public defaults::bayes_opt_boptimizer {
                  BO_PARAM(double, noise, 0.001);
              };

              struct init_randomsampling {
                  BO_PARAM(int, samples, 5);
              };

              struct stop_maxiterations {
                  BO_PARAM(int, iterations, 20);
              };
              struct stat_gp {
                BO_PARAM(int, bins, 20);
              };
          };)

struct fit_eval {
    static constexpr size_t dim_in = 2;
    static constexpr size_t dim_out = 1;
    Eigen::VectorXd operator()(const Eigen::VectorXd& x) const {
        double res = 1 - (x.array() - 0.3).square().sum() + 0.2 * (x.array() * 10).sin().sum();
        return tools::make_vector(res);
    }
};

int main()
{
    using Kernel_t = kernel::MaternFiveHalfs<Params>;
    using Mean_t = mean::Data<Params>;
    using GP_t = model::GP<Params, Kernel_t, Mean_t>;
    using Acqui_t = acqui::UCB<Params, GP_t>;
    using stat_t = boost::fusion::vector<stat::ConsoleSummary<Params>,
        stat::Samples<Params>,
        stat::Observations<Params>,
        stat::GP<Params>>;

    bayes_opt::BOptimizer<Params, modelfun<GP_t>, statsfun<stat_t>, acquifun<Acqui_t>> opt;
    opt.optimize(fit_eval());
    std::cout << opt.best_observation() << " res  "
              << opt.best_sample().transpose() << std::endl;
    return 0;
}

